How tropical are seven- and eight-particle amplitudes?

We study tropical Grassmanians Tr$(k,n)$ in relation to cluster algebras, and assess their applicability to $n$-particle amplitudes for $n=7,8$. In $\mathcal{N}=4$ super Yang-Mills theory, we first show that while the totally positive part of Tr$(4,7)$ may encompass the iterated discontinuity structure of the seven-point Maximally Helicity Violating (MHV) amplitude, it is too small for the Next-to-MHV helicity configuration. Then, using Tr$(4,8)$ we propose a finite set of 356 cluster $\mathcal{A}$-coordinates expected to contain the rational symbol letters of the eight-particle MHV amplitude, and discuss how the remaining square-root letters may be obtained from limits of infinite mutation sequences. Finally, we use a triangulation of the totally positive part of Tr$(3,8)$ to obtain the associated generalised biadjoint scalar amplitude in a form containing a near-minimal amount of spurious poles.

==> anc/OctagonAlphabet.m <==
(* ::Package:: *)

(*******************************************************************************************)
(* Ancillary file to "How tropical are seven- and eight-particle amplitudes?" [1912.08254] *)
(*     									   		   *)
(* The octagon alphabet is given in four parts, consisting of the 8 frozen letters         *)
(* (OctagonAlphabet[0]), the 272 letters that are dihedrally complete (OctagonAlphabet[1]),*)
(* the 84 that are not dihedrally complete (OctagonAlphabet[2]) and their 84 dihedral      *)
(* images (OctagonAlphabet[3]).	           						   *)
(*                                                                                         *)
(* Dihedral completeness refers to the image of the letter under dihedral transformations  *)
(* being contained in the octagon alphabet as obtained from the truncated cluster algebra  *)
(* of Gr (4,8).									           *)
(*                                                                                         *)
(* The full octagon alphabet (OctagonAlphabetFull) of this truncated cluster algebra is    *)
(* obtained as the union of the frozen and dihedrally complete and non-complete letters    *)
(* and contains 364 letters, which form 356 dual conformally invariant (DCI) letters.      *)
(*                                                                                         *)
(* The first dihedral completion (OctagonAlphabetIntersection) of the octagon alphabet     *)
(* obtained as the intersection of the full alphabet with its dihedral image contains 280  *)
(* letters, which form 272 DCI letters.						           *) 
(*                                                                                         *)
(* The second dihedral completion (OctagonAlphabetUnion) of the octagon alphabet obtained  *)
(* as the union of the full alphabet with its dihedral image contains 448 letters, which   *)
(* form 440 DCI letters.								   *)
(*                                                                                         *)
(* All letters are expressed in terms of the Pluecker variables p[i,j,k,l] of Gr (4,8).     *)
(*                                                                                         *)
(*******************************************************************************************)

OctagonAlphabet[0] = {p[1, 2, 3, 4], p[2, 3, 4, 5], p[3, 4, 5, 6], p[4, 5, 6, 7], p[5, 6, 7, 8], 
 p[1, 6, 7, 8], p[1, 2, 7, 8], p[1, 2, 3, 8]};

OctagonAlphabet[1] = {p[1, 2, 3, 5], p[1, 2, 3, 6], p[1, 2, 3, 7], p[1, 2, 4, 5], p[1, 2, 4, 6], 
 p[1, 2, 4, 7], p[1, 2, 4, 8], p[1, 2, 5, 6], p[1, 2, 5, 7], p[1, 2, 5, 8], 
 p[1, 2, 6, 7], p[1, 2, 6, 8], p[1, 3, 4, 5], p[1, 3, 4, 6], p[1, 3, 4, 7], 
 p[1, 3, 4, 8], p[1, 3, 5, 6], p[1, 3, 5, 7], p[1, 3, 5, 8], p[1, 3, 6, 7], 
 p[1, 3, 6, 8], p[1, 3, 7, 8], p[1, 4, 5, 6], p[1, 4, 5, 7], p[1, 4, 5, 8], 
 -(p[1, 2, 3, 8]*p[1, 4, 5, 6]) + p[1, 2, 3, 6]*p[1, 4, 5, 8], 
 -(p[1, 2, 3, 8]*p[1, 4, 5, 7]) + p[1, 2, 3, 7]*p[1, 4, 5, 8], p[1, 4, 6, 7], 
 p[1, 4, 6, 8], p[1, 4, 7, 8], -(p[1, 2, 7, 8]*p[1, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[1, 4, 7, 8], p[1, 5, 6, 7], p[1, 2, 5, 6]*p[1, 3, 4, 7] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 7], p[1, 2, 3, 5]*p[1, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 7], p[1, 5, 6, 8], p[1, 2, 5, 6]*p[1, 3, 4, 8] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 8], -(p[1, 2, 3, 8]*p[1, 5, 6, 7]) + 
  p[1, 2, 3, 7]*p[1, 5, 6, 8], p[1, 5, 7, 8], p[1, 2, 5, 7]*p[1, 3, 4, 8] - 
  p[1, 2, 3, 4]*p[1, 5, 7, 8], p[1, 2, 6, 7]*p[1, 3, 4, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8], p[1, 2, 3, 6]*p[1, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8], p[1, 2, 6, 7]*p[1, 3, 5, 8] - 
  p[1, 2, 3, 5]*p[1, 6, 7, 8], p[1, 2, 6, 7]*p[1, 4, 5, 8] - 
  p[1, 2, 4, 5]*p[1, 6, 7, 8], p[1, 3, 6, 7]*p[1, 4, 5, 8] - 
  p[1, 3, 4, 5]*p[1, 6, 7, 8], p[1, 3, 4, 6]*p[1, 5, 7, 8] - 
  p[1, 3, 4, 5]*p[1, 6, 7, 8], p[2, 3, 4, 6], 
 -(p[1, 6, 7, 8]*p[2, 3, 4, 5]) + p[1, 5, 7, 8]*p[2, 3, 4, 6], p[2, 3, 4, 7], 
 -(p[1, 2, 7, 8]*p[2, 3, 4, 5]) + p[1, 2, 5, 8]*p[2, 3, 4, 7], 
 -(p[1, 4, 7, 8]*p[2, 3, 4, 5]) + p[1, 4, 5, 8]*p[2, 3, 4, 7], 
 -(p[1, 3, 4, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - 
  p[1, 3, 7, 8]*p[1, 4, 5, 8]*p[2, 3, 4, 6] + p[1, 3, 5, 8]*p[1, 4, 6, 8]*
   p[2, 3, 4, 7] - p[1, 3, 4, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 7], p[2, 3, 4, 8], 
 p[2, 3, 5, 6], -(p[1, 5, 6, 7]*p[2, 3, 4, 5]) + p[1, 4, 5, 7]*p[2, 3, 5, 6], 
 -(p[1, 5, 6, 8]*p[2, 3, 4, 5]) + p[1, 4, 5, 8]*p[2, 3, 5, 6], 
 -(p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - 
  p[1, 4, 5, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 6] + p[1, 4, 5, 7]*p[1, 4, 6, 8]*
   p[2, 3, 5, 6] - p[1, 4, 5, 6]*p[1, 4, 7, 8]*p[2, 3, 5, 6], p[2, 3, 5, 7], 
 -(p[1, 5, 7, 8]*p[2, 3, 4, 5]) + p[1, 4, 5, 8]*p[2, 3, 5, 7], p[2, 3, 5, 8], 
 p[2, 3, 6, 7], -(p[1, 2, 6, 7]*p[2, 3, 4, 5]) + p[1, 2, 4, 5]*p[2, 3, 6, 7], 
 -(p[1, 3, 6, 7]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[2, 3, 6, 7], 
 -(p[1, 2, 3, 6]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - 
  p[1, 2, 3, 8]*p[1, 4, 5, 6]*p[2, 3, 6, 7] + p[1, 2, 3, 6]*p[1, 4, 5, 8]*
   p[2, 3, 6, 7], -(p[1, 2, 3, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - 
  p[1, 2, 3, 8]*p[1, 4, 5, 7]*p[2, 3, 6, 7] + p[1, 2, 3, 7]*p[1, 4, 5, 8]*
   p[2, 3, 6, 7], -(p[1, 6, 7, 8]*p[2, 3, 4, 6]) + 
  p[1, 4, 6, 8]*p[2, 3, 6, 7], -(p[1, 6, 7, 8]*p[2, 3, 4, 7]) + 
  p[1, 4, 7, 8]*p[2, 3, 6, 7], -(p[1, 6, 7, 8]*p[2, 3, 5, 6]) + 
  p[1, 5, 6, 8]*p[2, 3, 6, 7], -(p[1, 6, 7, 8]*p[2, 3, 5, 7]) + 
  p[1, 5, 7, 8]*p[2, 3, 6, 7], p[2, 3, 6, 8], 
 -(p[1, 2, 6, 8]*p[2, 3, 4, 5]) + p[1, 2, 4, 5]*p[2, 3, 6, 8], p[2, 3, 7, 8], 
 -(p[1, 2, 7, 8]*p[2, 3, 4, 5]) + p[1, 2, 4, 5]*p[2, 3, 7, 8], 
 -(p[1, 2, 7, 8]*p[2, 3, 4, 6]) + p[1, 2, 4, 6]*p[2, 3, 7, 8], 
 -(p[1, 2, 7, 8]*p[2, 3, 5, 6]) + p[1, 2, 5, 6]*p[2, 3, 7, 8], 
 -(p[1, 3, 7, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[2, 3, 7, 8], p[2, 4, 5, 6], 
 p[2, 4, 5, 7], -(p[1, 2, 7, 8]*p[2, 4, 5, 6]) + p[1, 2, 6, 8]*p[2, 4, 5, 7], 
 p[2, 4, 5, 8], p[2, 4, 6, 7], -(p[1, 6, 7, 8]*p[2, 4, 5, 6]) + 
  p[1, 5, 6, 8]*p[2, 4, 6, 7], -(p[1, 2, 3, 7]*p[1, 6, 7, 8]*p[2, 4, 5, 6]) - 
  p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[2, 4, 6, 7] + p[1, 2, 3, 7]*p[1, 5, 6, 8]*
   p[2, 4, 6, 7], p[2, 4, 6, 8], p[2, 4, 7, 8], 
 -(p[1, 2, 7, 8]*p[2, 4, 5, 6]) + p[1, 2, 5, 6]*p[2, 4, 7, 8], p[2, 5, 6, 7], 
 p[1, 2, 5, 6]*p[2, 3, 4, 7] - p[1, 2, 3, 4]*p[2, 5, 6, 7], 
 p[1, 2, 5, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[2, 5, 6, 7], p[2, 5, 6, 8], 
 p[1, 2, 5, 6]*p[2, 3, 4, 8] - p[1, 2, 3, 4]*p[2, 5, 6, 8], 
 -(p[1, 2, 3, 6]*p[1, 5, 7, 8]*p[2, 3, 4, 5]) + 
  p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[2, 3, 4, 5] - p[1, 2, 3, 8]*p[1, 3, 4, 5]*
   p[2, 5, 6, 7] + p[1, 2, 3, 7]*p[1, 3, 4, 5]*p[2, 5, 6, 8], p[2, 5, 7, 8], 
 -(p[1, 5, 7, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[2, 5, 7, 8], p[2, 6, 7, 8], 
 p[1, 2, 6, 7]*p[2, 3, 4, 8] - p[1, 2, 3, 4]*p[2, 6, 7, 8], 
 -(p[1, 6, 7, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[2, 6, 7, 8], 
 -(p[1, 6, 7, 8]*p[2, 3, 4, 6]) + p[1, 3, 4, 6]*p[2, 6, 7, 8], 
 p[2, 3, 6, 7]*p[2, 4, 5, 8] - p[2, 3, 4, 5]*p[2, 6, 7, 8], 
 p[2, 3, 4, 6]*p[2, 5, 7, 8] - p[2, 3, 4, 5]*p[2, 6, 7, 8], 
 p[1, 3, 4, 7]*p[2, 3, 5, 6] - p[1, 2, 3, 7]*p[3, 4, 5, 6], 
 p[1, 3, 4, 8]*p[2, 3, 5, 6] - p[1, 2, 3, 8]*p[3, 4, 5, 6], 
 p[1, 3, 4, 8]*p[2, 4, 5, 6] - p[1, 2, 4, 8]*p[3, 4, 5, 6], 
 p[1, 2, 5, 7]*p[1, 3, 4, 8]*p[2, 4, 5, 6] - p[1, 2, 3, 4]*p[1, 5, 7, 8]*
   p[2, 4, 5, 6] - p[1, 2, 4, 8]*p[1, 2, 5, 7]*p[3, 4, 5, 6], 
 p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*
   p[2, 3, 5, 6] - p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6], 
 p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 4, 5, 6] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*
   p[2, 4, 5, 6] - p[1, 2, 4, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6], 
 p[1, 2, 5, 8]*p[1, 3, 6, 7]*p[2, 4, 5, 6] - p[1, 2, 3, 8]*p[1, 5, 6, 7]*
   p[2, 4, 5, 6] - p[1, 2, 5, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6], 
 p[1, 3, 6, 8]*p[2, 4, 5, 6] - p[1, 2, 6, 8]*p[3, 4, 5, 6], 
 p[1, 3, 7, 8]*p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[3, 4, 5, 6], 
 -(p[1, 2, 5, 6]*p[1, 3, 7, 8]*p[2, 3, 4, 6]) + 
  p[1, 2, 4, 6]*p[1, 3, 5, 6]*p[2, 3, 7, 8] - p[1, 2, 3, 6]*p[1, 4, 5, 6]*
   p[2, 3, 7, 8] - p[1, 2, 3, 6]*p[1, 2, 7, 8]*p[3, 4, 5, 6], 
 -(p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[2, 3, 5, 6]) + 
  p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 6, 7, 8]*
   p[3, 4, 5, 6], p[3, 4, 5, 7], p[1, 3, 4, 8]*p[2, 3, 5, 7] - 
  p[1, 2, 3, 8]*p[3, 4, 5, 7], -(p[1, 2, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 6, 8]*p[3, 4, 5, 7], p[1, 3, 7, 8]*p[2, 4, 5, 7] - 
  p[1, 2, 7, 8]*p[3, 4, 5, 7], -(p[1, 3, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 3, 6, 8]*p[3, 4, 5, 7], -(p[1, 2, 3, 7]*p[1, 5, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 3, 6]*p[1, 5, 7, 8]*p[3, 4, 5, 7] - p[1, 2, 3, 5]*p[1, 6, 7, 8]*
   p[3, 4, 5, 7], -(p[1, 4, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]) - 
  p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 7] + p[1, 4, 7, 8]*p[2, 3, 6, 8]*
   p[3, 4, 5, 7], p[3, 4, 5, 8], -(p[1, 2, 3, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 3, 6]*p[3, 4, 5, 8], -(p[1, 2, 5, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[3, 4, 5, 8], -(p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[3, 4, 5, 6]) - 
  p[1, 2, 4, 8]*p[1, 2, 5, 6]*p[3, 4, 5, 7] + p[1, 2, 4, 6]*p[1, 2, 5, 7]*
   p[3, 4, 5, 8] - p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[3, 4, 5, 8], 
 -(p[1, 2, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) + 
  p[1, 2, 6, 7]*p[1, 3, 5, 8]*p[2, 4, 5, 8] - p[1, 2, 3, 5]*p[1, 4, 5, 8]*
   p[2, 6, 7, 8] - p[1, 2, 5, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 8], p[3, 4, 6, 7], 
 p[1, 3, 4, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[3, 4, 6, 7], 
 -(p[1, 2, 6, 7]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[3, 4, 6, 7], 
 -(p[1, 6, 7, 8]*p[3, 4, 5, 6]) + p[1, 5, 6, 8]*p[3, 4, 6, 7], 
 -(p[1, 2, 3, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]) - 
  p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[3, 4, 6, 7] + p[1, 2, 3, 7]*p[1, 5, 6, 8]*
   p[3, 4, 6, 7], -(p[1, 6, 7, 8]*p[3, 4, 5, 7]) + 
  p[1, 5, 7, 8]*p[3, 4, 6, 7], -(p[2, 6, 7, 8]*p[3, 4, 5, 6]) + 
  p[2, 5, 6, 8]*p[3, 4, 6, 7], -(p[1, 2, 7, 8]*p[2, 5, 6, 7]*p[3, 4, 5, 6]) - 
  p[1, 2, 5, 6]*p[2, 6, 7, 8]*p[3, 4, 5, 7] - p[1, 2, 5, 8]*p[2, 5, 6, 7]*
   p[3, 4, 6, 7] + p[1, 2, 5, 7]*p[2, 5, 6, 8]*p[3, 4, 6, 7], p[3, 4, 6, 8], 
 -(p[1, 2, 6, 8]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[3, 4, 6, 8], p[3, 4, 7, 8], 
 -(p[1, 2, 7, 8]*p[3, 4, 5, 7]) + p[1, 2, 5, 7]*p[3, 4, 7, 8], 
 -(p[1, 2, 7, 8]*p[3, 4, 5, 8]) + p[1, 2, 5, 8]*p[3, 4, 7, 8], 
 -(p[1, 2, 7, 8]*p[3, 4, 6, 7]) + p[1, 2, 6, 7]*p[3, 4, 7, 8], 
 -(p[1, 2, 7, 8]*p[3, 4, 6, 8]) + p[1, 2, 6, 8]*p[3, 4, 7, 8], 
 -(p[1, 3, 7, 8]*p[3, 4, 5, 6]) + p[1, 3, 5, 6]*p[3, 4, 7, 8], 
 -(p[1, 4, 7, 8]*p[3, 4, 5, 6]) + p[1, 4, 5, 6]*p[3, 4, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[1, 3, 4, 8]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 5, 6, 8]*
   p[3, 4, 7, 8], -(p[2, 3, 7, 8]*p[3, 4, 5, 6]) + 
  p[2, 3, 5, 6]*p[3, 4, 7, 8], -(p[2, 4, 7, 8]*p[3, 4, 5, 6]) + 
  p[2, 4, 5, 6]*p[3, 4, 7, 8], -(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[2, 3, 4, 7]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[2, 5, 6, 7]*
   p[3, 4, 7, 8], -(p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[2, 3, 4, 8]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[2, 5, 6, 8]*
   p[3, 4, 7, 8], p[3, 5, 6, 7], p[1, 3, 5, 8]*p[2, 3, 6, 7] - 
  p[1, 2, 3, 8]*p[3, 5, 6, 7], -(p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 3, 5]*p[1, 5, 6, 8]*p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 5, 6, 8]*
   p[3, 5, 6, 7], p[3, 5, 6, 8], -(p[1, 2, 3, 8]*p[3, 5, 6, 7]) + 
  p[1, 2, 3, 7]*p[3, 5, 6, 8], p[3, 5, 7, 8], 
 -(p[1, 2, 7, 8]*p[3, 5, 6, 7]) + p[1, 2, 6, 7]*p[3, 5, 7, 8], 
 -(p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[3, 5, 6, 7]) + 
  p[1, 2, 6, 7]*p[2, 3, 4, 8]*p[3, 5, 7, 8] - p[1, 2, 3, 4]*p[2, 6, 7, 8]*
   p[3, 5, 7, 8], p[3, 6, 7, 8], p[1, 2, 3, 6]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[3, 6, 7, 8], -(p[1, 6, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 4, 5, 6]*p[3, 6, 7, 8], -(p[1, 6, 7, 8]*p[3, 4, 5, 8]) + 
  p[1, 4, 5, 8]*p[3, 6, 7, 8], p[2, 3, 6, 7]*p[3, 4, 5, 8] - 
  p[2, 3, 4, 5]*p[3, 6, 7, 8], p[1, 3, 6, 7]*p[2, 3, 4, 8]*p[2, 4, 5, 6] + 
  p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[3, 4, 5, 6] - p[1, 2, 6, 8]*p[2, 3, 4, 7]*
   p[3, 4, 5, 6] - p[1, 2, 3, 4]*p[2, 4, 5, 6]*p[3, 6, 7, 8], 
 p[1, 4, 5, 6]*p[2, 3, 4, 7] - p[1, 2, 3, 4]*p[4, 5, 6, 7], 
 p[1, 2, 4, 5]*p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[4, 5, 6, 7], 
 p[1, 2, 4, 5]*p[3, 5, 6, 7] - p[1, 2, 3, 5]*p[4, 5, 6, 7], 
 p[1, 4, 5, 6]*p[2, 3, 6, 7] - p[1, 2, 3, 6]*p[4, 5, 6, 7], 
 p[1, 4, 5, 7]*p[2, 3, 6, 7] - p[1, 2, 3, 7]*p[4, 5, 6, 7], 
 p[1, 2, 4, 7]*p[3, 5, 6, 7] - p[1, 2, 3, 7]*p[4, 5, 6, 7], 
 p[1, 2, 4, 8]*p[3, 5, 6, 7] - p[1, 2, 3, 8]*p[4, 5, 6, 7], 
 -(p[1, 2, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 4, 5]) + 
  p[1, 2, 4, 5]*p[1, 4, 5, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 2, 4, 5]*
   p[4, 5, 6, 7], p[1, 4, 5, 8]*p[2, 4, 6, 7] - p[1, 2, 4, 8]*p[4, 5, 6, 7], 
 p[1, 4, 5, 8]*p[2, 5, 6, 7] - p[1, 2, 5, 8]*p[4, 5, 6, 7], 
 -(p[1, 2, 4, 8]*p[1, 5, 6, 7]*p[2, 3, 6, 7]) + 
  p[1, 2, 5, 8]*p[1, 3, 6, 7]*p[2, 4, 6, 7] - p[1, 2, 5, 8]*p[1, 2, 6, 7]*
   p[3, 4, 6, 7] - p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[4, 5, 6, 7], 
 p[1, 4, 7, 8]*p[2, 5, 6, 7] - p[1, 2, 7, 8]*p[4, 5, 6, 7], 
 -(p[1, 3, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 4, 5]) + 
  p[1, 3, 4, 5]*p[1, 4, 5, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 3, 4, 5]*
   p[4, 5, 6, 7], p[1, 4, 5, 8]*p[3, 4, 6, 7] - p[1, 3, 4, 8]*p[4, 5, 6, 7], 
 p[1, 4, 5, 8]*p[3, 5, 6, 7] - p[1, 3, 5, 8]*p[4, 5, 6, 7], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[3, 4, 6, 7]) + 
  p[1, 2, 4, 5]*p[1, 3, 7, 8]*p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 3, 7, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 3, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 8]) + 
  p[1, 2, 3, 7]*p[1, 5, 7, 8]*p[3, 4, 6, 8] - p[1, 2, 3, 8]*p[1, 4, 7, 8]*
   p[3, 5, 6, 7] + p[1, 2, 3, 8]*p[1, 3, 7, 8]*p[4, 5, 6, 7], 
 -(p[1, 4, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 7]) + 
  p[1, 4, 5, 8]*p[1, 4, 7, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 4, 7, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 5, 6, 8]*
   p[4, 5, 6, 7], -(p[1, 4, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 6]) + 
  p[1, 4, 5, 8]*p[1, 5, 6, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 5, 6, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 7]) + 
  p[1, 2, 4, 5]*p[1, 5, 7, 8]*p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 5, 7, 8]*
   p[4, 5, 6, 7], p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5] - 
  p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[2, 5, 6, 7] + p[1, 2, 4, 6]*p[1, 5, 7, 8]*
   p[3, 5, 6, 7] - p[1, 2, 3, 6]*p[1, 5, 7, 8]*p[4, 5, 6, 7], 
 -(p[1, 4, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 7]) + 
  p[1, 4, 5, 8]*p[1, 5, 7, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 5, 7, 8]*
   p[4, 5, 6, 7], p[1, 3, 4, 8]*p[2, 3, 5, 7]*p[2, 4, 6, 7] - 
  p[1, 3, 4, 8]*p[2, 3, 4, 7]*p[2, 5, 6, 7] - p[1, 2, 4, 8]*p[2, 3, 6, 7]*
   p[3, 4, 5, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]*p[4, 5, 6, 7], 
 p[2, 4, 5, 8]*p[3, 4, 6, 7] - p[2, 3, 4, 8]*p[4, 5, 6, 7], 
 -(p[1, 6, 7, 8]*p[2, 4, 5, 8]*p[3, 4, 5, 7]) + 
  p[1, 5, 7, 8]*p[2, 4, 5, 8]*p[3, 4, 6, 7] - p[1, 5, 7, 8]*p[2, 3, 4, 8]*
   p[4, 5, 6, 7], -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 5, 6, 7]) + 
  p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] - p[1, 2, 5, 8]*p[2, 3, 6, 7]*
   p[4, 5, 6, 7], -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7]) + 
  p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[3, 4, 6, 7] - p[1, 3, 4, 8]*p[2, 3, 6, 7]*
   p[4, 5, 6, 7], -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7]) + 
  p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[3, 5, 6, 7] - p[1, 3, 5, 8]*p[2, 3, 6, 7]*
   p[4, 5, 6, 7], -(p[1, 2, 6, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7]) + 
  p[1, 2, 4, 5]*p[2, 3, 6, 8]*p[3, 5, 6, 7] - p[1, 2, 3, 5]*p[2, 3, 6, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7]) + 
  p[1, 2, 4, 5]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[2, 3, 7, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7]) + 
  p[1, 2, 4, 5]*p[2, 3, 7, 8]*p[3, 5, 6, 7] - p[1, 2, 3, 5]*p[2, 3, 7, 8]*
   p[4, 5, 6, 7], -(p[1, 4, 7, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7]) + 
  p[1, 3, 4, 5]*p[2, 4, 7, 8]*p[3, 5, 6, 7] + p[1, 2, 3, 8]*p[3, 4, 5, 7]*
   p[4, 5, 6, 7] - p[1, 2, 3, 7]*p[3, 4, 5, 8]*p[4, 5, 6, 7], 
 p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[3, 4, 5, 8] - p[1, 4, 5, 8]*p[2, 3, 4, 5]*
   p[3, 6, 7, 8] - p[1, 2, 3, 8]*p[3, 4, 5, 8]*p[4, 5, 6, 7], p[4, 5, 6, 8], 
 p[1, 2, 4, 5]*p[3, 4, 6, 8] - p[1, 2, 3, 4]*p[4, 5, 6, 8], 
 -(p[1, 2, 3, 8]*p[4, 5, 6, 7]) + p[1, 2, 3, 7]*p[4, 5, 6, 8], 
 p[1, 4, 5, 8]*p[2, 3, 6, 8] - p[1, 2, 3, 8]*p[4, 5, 6, 8], 
 p[1, 2, 4, 8]*p[3, 5, 6, 8] - p[1, 2, 3, 8]*p[4, 5, 6, 8], 
 -(p[1, 2, 4, 8]*p[4, 5, 6, 7]) + p[1, 2, 4, 7]*p[4, 5, 6, 8], 
 -(p[1, 4, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]) + 
  p[1, 3, 4, 5]*p[1, 4, 7, 8]*p[2, 5, 6, 8] - p[1, 2, 7, 8]*p[1, 3, 4, 5]*
   p[4, 5, 6, 8], -(p[1, 2, 5, 8]*p[1, 3, 4, 8]*p[4, 5, 6, 7]) - 
  p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[4, 5, 6, 8] + p[1, 2, 5, 8]*p[1, 3, 4, 7]*
   p[4, 5, 6, 8], -(p[1, 4, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 5, 6]) + 
  p[1, 3, 5, 6]*p[1, 4, 7, 8]*p[2, 5, 6, 8] - p[1, 2, 7, 8]*p[1, 5, 6, 8]*
   p[3, 4, 5, 6] - p[1, 2, 5, 6]*p[1, 3, 7, 8]*p[4, 5, 6, 8], 
 -(p[1, 2, 6, 8]*p[1, 3, 4, 8]*p[4, 5, 6, 7]) + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[4, 5, 6, 8] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*
   p[4, 5, 6, 8], p[1, 4, 5, 6]*p[2, 3, 5, 7]*p[2, 3, 6, 8] - 
  p[1, 4, 5, 6]*p[2, 3, 5, 6]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 5, 6]*
   p[4, 5, 6, 7] - p[1, 2, 3, 5]*p[2, 3, 6, 7]*p[4, 5, 6, 8], p[4, 5, 7, 8], 
 p[1, 2, 4, 5]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[4, 5, 7, 8], 
 p[1, 4, 5, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[4, 5, 7, 8], 
 -(p[1, 2, 7, 8]*p[4, 5, 6, 7]) + p[1, 2, 6, 7]*p[4, 5, 7, 8], 
 -(p[1, 2, 7, 8]*p[4, 5, 6, 8]) + p[1, 2, 6, 8]*p[4, 5, 7, 8], 
 -(p[1, 3, 7, 8]*p[4, 5, 6, 7]) + p[1, 3, 6, 7]*p[4, 5, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[4, 5, 6, 7]) + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[4, 5, 7, 8] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*
   p[4, 5, 7, 8], -(p[2, 3, 7, 8]*p[4, 5, 6, 7]) + 
  p[2, 3, 6, 7]*p[4, 5, 7, 8], -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 7, 8]) + 
  p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 6, 7]*
   p[4, 5, 7, 8], -(p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[4, 5, 6, 7]) + 
  p[1, 2, 6, 7]*p[2, 3, 4, 8]*p[4, 5, 7, 8] - p[1, 2, 3, 4]*p[2, 6, 7, 8]*
   p[4, 5, 7, 8], -(p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 7]) + 
  p[1, 4, 5, 7]*p[2, 3, 4, 8]*p[3, 6, 7, 8] - p[1, 2, 3, 4]*p[3, 6, 7, 8]*
   p[4, 5, 7, 8], -(p[1, 2, 3, 8]*p[3, 6, 7, 8]*p[4, 5, 6, 7]) - 
  p[1, 3, 7, 8]*p[2, 3, 6, 7]*p[4, 5, 6, 8] + p[1, 3, 6, 7]*p[2, 3, 6, 8]*
   p[4, 5, 7, 8] - p[1, 2, 3, 6]*p[3, 6, 7, 8]*p[4, 5, 7, 8], 
 -(p[1, 4, 5, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 7]) + 
  p[1, 4, 5, 7]*p[2, 4, 5, 8]*p[3, 6, 7, 8] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
   p[4, 5, 7, 8] - p[1, 2, 4, 5]*p[3, 6, 7, 8]*p[4, 5, 7, 8], p[4, 6, 7, 8], 
 p[1, 4, 6, 7]*p[2, 3, 4, 8] - p[1, 2, 3, 4]*p[4, 6, 7, 8], 
 p[1, 2, 4, 6]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[4, 6, 7, 8], 
 p[1, 4, 6, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[4, 6, 7, 8], 
 -(p[1, 3, 7, 8]*p[1, 4, 6, 8]*p[2, 3, 4, 5]) + 
  p[1, 3, 4, 5]*p[1, 4, 6, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[1, 3, 4, 5]*
   p[4, 6, 7, 8], -(p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 6, 7]*p[2, 3, 4, 6]*p[4, 5, 7, 8] - p[1, 2, 6, 7]*p[2, 3, 4, 5]*
   p[4, 6, 7, 8], p[1, 5, 6, 7]*p[2, 3, 4, 8] - p[1, 2, 3, 4]*p[5, 6, 7, 8], 
 p[1, 2, 3, 5]*p[4, 6, 7, 8] - p[1, 2, 3, 4]*p[5, 6, 7, 8], 
 p[1, 5, 6, 7]*p[2, 3, 5, 8] - p[1, 2, 3, 5]*p[5, 6, 7, 8], 
 p[1, 2, 5, 6]*p[3, 5, 7, 8] - p[1, 2, 3, 5]*p[5, 6, 7, 8], 
 p[1, 2, 5, 6]*p[3, 6, 7, 8] - p[1, 2, 3, 6]*p[5, 6, 7, 8], 
 p[1, 5, 6, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[5, 6, 7, 8], 
 p[1, 2, 5, 8]*p[3, 6, 7, 8] - p[1, 2, 3, 8]*p[5, 6, 7, 8], 
 p[1, 2, 5, 6]*p[4, 5, 7, 8] - p[1, 2, 4, 5]*p[5, 6, 7, 8], 
 -(p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[2, 4, 5, 6]) + 
  p[1, 2, 3, 6]*p[1, 5, 6, 7]*p[2, 4, 5, 8] - p[1, 2, 3, 6]*p[1, 2, 4, 5]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 5]) + 
  p[1, 2, 4, 5]*p[1, 5, 6, 7]*p[2, 3, 7, 8] - p[1, 2, 3, 7]*p[1, 2, 4, 5]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]) + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[1, 2, 4, 5]*
   p[5, 6, 7, 8], p[1, 2, 5, 6]*p[4, 6, 7, 8] - p[1, 2, 4, 6]*p[5, 6, 7, 8], 
 p[1, 5, 6, 8]*p[2, 4, 7, 8] - p[1, 2, 4, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[2, 3, 4, 8]) + 
  p[1, 2, 6, 8]*p[1, 4, 5, 7]*p[2, 3, 4, 8] - p[1, 2, 3, 4]*p[1, 2, 5, 8]*
   p[4, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 4, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[3, 4, 5, 8]) + 
  p[1, 2, 5, 6]*p[1, 2, 5, 8]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 2, 5, 8]*
   p[5, 6, 7, 8], -(p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[3, 4, 6, 7]) + 
  p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 2, 6, 7]*
   p[5, 6, 7, 8], -(p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[3, 4, 6, 8]) + 
  p[1, 2, 5, 6]*p[1, 2, 6, 8]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 2, 6, 8]*
   p[5, 6, 7, 8], p[1, 3, 5, 6]*p[4, 5, 7, 8] - p[1, 3, 4, 5]*p[5, 6, 7, 8], 
 -(p[1, 3, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]) + 
  p[1, 3, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[1, 3, 4, 5]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[1, 3, 5, 6]*p[4, 5, 6, 8]) + 
  p[1, 2, 6, 8]*p[1, 3, 5, 6]*p[4, 5, 7, 8] - p[1, 2, 6, 8]*p[1, 3, 4, 5]*
   p[5, 6, 7, 8], p[1, 5, 6, 8]*p[3, 4, 7, 8] - p[1, 3, 4, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 5, 6]*p[1, 4, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[1, 4, 5, 6]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 4, 5, 6]*
   p[5, 6, 7, 8], -(p[1, 4, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 7]) + 
  p[1, 3, 4, 7]*p[1, 5, 6, 8]*p[2, 4, 7, 8] - p[1, 2, 4, 8]*p[1, 5, 6, 7]*
   p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 4, 7, 8]*p[5, 6, 7, 8], 
 p[2, 5, 6, 7]*p[3, 4, 5, 8] - p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 p[2, 3, 5, 6]*p[4, 5, 7, 8] - p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 p[1, 2, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - p[1, 2, 3, 8]*p[2, 4, 5, 6]*
   p[4, 5, 7, 8] - p[1, 2, 4, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 6, 7]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - p[1, 2, 6, 7]*p[2, 3, 4, 5]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 8]) + 
  p[1, 2, 6, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - p[1, 2, 6, 8]*p[2, 3, 4, 5]*
   p[5, 6, 7, 8], p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - p[1, 3, 4, 8]*p[2, 3, 4, 5]*
   p[5, 6, 7, 8], p[2, 3, 5, 6]*p[4, 6, 7, 8] - p[2, 3, 4, 6]*p[5, 6, 7, 8], 
 -(p[1, 2, 3, 8]*p[2, 5, 6, 7]*p[3, 4, 6, 7]) + 
  p[1, 2, 3, 7]*p[2, 5, 6, 7]*p[3, 4, 6, 8] - p[1, 2, 3, 7]*p[2, 3, 4, 6]*
   p[5, 6, 7, 8], -(p[1, 2, 6, 7]*p[2, 3, 4, 5]*p[3, 6, 7, 8]) + 
  p[1, 2, 5, 7]*p[2, 3, 4, 6]*p[3, 6, 7, 8] - p[1, 2, 3, 7]*p[2, 3, 4, 6]*
   p[5, 6, 7, 8], -(p[1, 2, 6, 8]*p[2, 3, 4, 5]*p[4, 6, 7, 8]) + 
  p[1, 2, 5, 8]*p[2, 3, 4, 6]*p[4, 6, 7, 8] - p[1, 2, 4, 8]*p[2, 3, 4, 6]*
   p[5, 6, 7, 8], p[1, 3, 4, 7]*p[2, 3, 5, 6]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 7]*p[3, 4, 5, 6]*p[4, 6, 7, 8] - p[1, 3, 4, 7]*p[2, 3, 4, 6]*
   p[5, 6, 7, 8], p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[3, 4, 5, 6]*p[4, 6, 7, 8] - p[1, 3, 4, 8]*p[2, 3, 4, 6]*
   p[5, 6, 7, 8], p[2, 5, 6, 7]*p[3, 4, 7, 8] - p[2, 3, 4, 7]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 4, 5, 6]*
   p[3, 6, 7, 8] + p[1, 2, 6, 8]*p[2, 3, 5, 7]*p[4, 6, 7, 8] - 
  p[1, 2, 6, 8]*p[2, 3, 4, 7]*p[5, 6, 7, 8], p[2, 5, 6, 8]*p[3, 4, 7, 8] - 
  p[2, 3, 4, 8]*p[5, 6, 7, 8], p[2, 3, 5, 8]*p[4, 6, 7, 8] - 
  p[2, 3, 4, 8]*p[5, 6, 7, 8], -(p[1, 2, 5, 6]*p[2, 3, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[2, 3, 5, 6]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[2, 3, 5, 6]*
   p[5, 6, 7, 8], -(p[1, 2, 3, 5]*p[2, 6, 7, 8]*p[3, 4, 7, 8]) + 
  p[1, 2, 3, 6]*p[2, 4, 7, 8]*p[3, 5, 7, 8] - p[1, 2, 3, 6]*p[2, 3, 7, 8]*
   p[4, 5, 7, 8] - p[1, 2, 3, 4]*p[2, 3, 7, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 5, 6]*p[2, 4, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[2, 4, 5, 6]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[2, 4, 5, 6]*
   p[5, 6, 7, 8], -(p[1, 5, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 7] - p[1, 2, 3, 8]*p[3, 4, 5, 7]*
   p[5, 6, 7, 8], p[1, 2, 4, 5]*p[3, 4, 6, 8]*p[3, 5, 7, 8] - 
  p[1, 2, 4, 5]*p[3, 4, 5, 8]*p[3, 6, 7, 8] - p[1, 2, 3, 5]*p[3, 4, 7, 8]*
   p[4, 5, 6, 8] - p[1, 2, 3, 4]*p[3, 4, 5, 8]*p[5, 6, 7, 8], 
 -(p[1, 3, 4, 8]*p[2, 5, 6, 7]*p[3, 4, 6, 7]) + 
  p[1, 3, 4, 7]*p[2, 5, 6, 7]*p[3, 4, 6, 8] - p[1, 5, 6, 7]*p[2, 3, 4, 6]*
   p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[3, 4, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - p[1, 2, 3, 8]*p[3, 4, 6, 7]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[3, 6, 7, 8]) + 
  p[1, 2, 5, 6]*p[3, 4, 7, 8]*p[3, 6, 7, 8] - p[1, 2, 3, 6]*p[3, 4, 7, 8]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8]) + 
  p[1, 2, 5, 6]*p[3, 4, 7, 8]*p[4, 5, 7, 8] - p[1, 2, 4, 5]*p[3, 4, 7, 8]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 6, 7, 8]) + 
  p[1, 2, 5, 6]*p[3, 4, 7, 8]*p[4, 6, 7, 8] - p[1, 2, 4, 6]*p[3, 4, 7, 8]*
   p[5, 6, 7, 8], p[1, 3, 5, 8]*p[2, 4, 5, 6]*p[4, 6, 7, 8] - 
  p[1, 2, 5, 8]*p[3, 4, 5, 6]*p[4, 6, 7, 8] - p[1, 4, 5, 6]*p[2, 3, 4, 8]*
   p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[4, 5, 6, 8]*p[5, 6, 7, 8]};

OctagonAlphabet[2] = {p[1, 2, 4, 6]*p[1, 4, 7, 8]*p[3, 5, 6, 7] - p[1, 2, 7, 8]*p[1, 3, 4, 6]*
   p[4, 5, 6, 7] - p[1, 2, 3, 6]*p[1, 4, 7, 8]*p[4, 5, 6, 7], 
 -(p[1, 2, 4, 6]*p[1, 2, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 4, 6]*p[1, 2, 5, 6]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 2, 5, 6]*
   p[4, 6, 7, 8], -(p[1, 6, 7, 8]*p[2, 3, 5, 7]*p[3, 4, 5, 6]) + 
  p[1, 4, 5, 6]*p[2, 3, 5, 7]*p[3, 6, 7, 8] - p[1, 2, 3, 5]*p[3, 6, 7, 8]*
   p[4, 5, 6, 7], p[1, 2, 5, 6]*p[3, 6, 7, 8]*p[4, 5, 7, 8] + 
  p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] - p[1, 3, 4, 5]*p[2, 6, 7, 8]*
   p[5, 6, 7, 8] - p[1, 2, 3, 6]*p[4, 5, 7, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 5, 8]*p[1, 6, 7, 8]*p[3, 4, 5, 7]) + 
  p[1, 2, 5, 8]*p[1, 4, 5, 7]*p[3, 6, 7, 8] - p[1, 2, 3, 8]*p[1, 4, 5, 7]*
   p[5, 6, 7, 8], -(p[1, 2, 3, 6]*p[1, 6, 7, 8]*p[3, 4, 5, 8]) + 
  p[1, 2, 3, 6]*p[1, 5, 7, 8]*p[3, 4, 6, 8] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*
   p[3, 5, 6, 8], p[1, 2, 3, 6]*p[1, 4, 7, 8]*p[2, 5, 6, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 5, 6, 8] - p[1, 2, 3, 6]*p[1, 2, 7, 8]*
   p[4, 5, 6, 8], -(p[1, 4, 7, 8]*p[2, 3, 4, 5]*p[2, 5, 6, 7]) + 
  p[1, 3, 4, 5]*p[2, 4, 7, 8]*p[2, 5, 6, 7] - p[1, 2, 4, 7]*p[2, 3, 4, 5]*
   p[5, 6, 7, 8], -(p[1, 2, 4, 8]*p[2, 5, 6, 7]*p[3, 4, 5, 6]) + 
  p[1, 2, 4, 6]*p[2, 5, 6, 7]*p[3, 4, 5, 8] - p[1, 2, 4, 6]*p[2, 3, 4, 5]*
   p[5, 6, 7, 8], p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 5] - 
  p[1, 2, 3, 4]*p[1, 5, 7, 8]*p[2, 3, 4, 6] + p[1, 2, 5, 6]*p[1, 3, 4, 8]*
   p[2, 3, 4, 7] - p[1, 2, 3, 4]*p[1, 3, 4, 8]*p[2, 5, 6, 7], 
 -(p[1, 4, 7, 8]*p[2, 3, 5, 6]*p[3, 4, 5, 6]) + 
  p[1, 4, 5, 6]*p[2, 3, 5, 6]*p[3, 4, 7, 8] + p[1, 2, 3, 8]*p[3, 4, 5, 6]*
   p[4, 5, 6, 7] - p[1, 2, 3, 7]*p[3, 4, 5, 6]*p[4, 5, 6, 8], 
 p[1, 3, 5, 8]*p[1, 4, 5, 6]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 5, 6, 7]*
   p[3, 4, 5, 6] - p[1, 2, 3, 6]*p[1, 3, 5, 8]*p[4, 5, 6, 7], 
 p[1, 2, 5, 8]*p[1, 4, 5, 7]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 4, 5, 7]*
   p[2, 5, 6, 7] - p[1, 2, 3, 5]*p[1, 2, 7, 8]*p[4, 5, 6, 7], 
 -(p[1, 4, 5, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) + 
  p[1, 4, 5, 7]*p[1, 4, 5, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 7]*p[1, 4, 5, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[3, 4, 5, 8]) + 
  p[1, 2, 5, 8]*p[1, 2, 6, 7]*p[3, 4, 7, 8] - p[1, 2, 4, 8]*p[1, 2, 7, 8]*
   p[3, 5, 6, 7] + p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[4, 5, 6, 7], 
 p[1, 3, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 6, 7] - p[1, 3, 4, 5]*p[1, 6, 7, 8]*
   p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 3, 6, 7]*p[4, 5, 6, 7], 
 -(p[1, 2, 3, 8]*p[2, 5, 7, 8]*p[3, 4, 5, 6]) - 
  p[1, 2, 3, 8]*p[2, 5, 6, 7]*p[3, 4, 5, 8] + p[1, 2, 3, 7]*p[2, 5, 6, 8]*
   p[3, 4, 5, 8], -(p[1, 2, 4, 8]*p[1, 6, 7, 8]*p[3, 4, 5, 6]) - 
  p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[3, 4, 6, 8] + p[1, 2, 5, 6]*p[1, 4, 7, 8]*
   p[3, 4, 6, 8], p[1, 2, 4, 6]*p[2, 5, 6, 7]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 4, 6]*p[2, 3, 4, 7]*
   p[5, 6, 7, 8], p[1, 3, 6, 7]*p[1, 4, 5, 6]*p[2, 3, 4, 8] - 
  p[1, 2, 3, 4]*p[1, 4, 5, 6]*p[3, 6, 7, 8] - p[1, 2, 3, 4]*p[1, 3, 6, 8]*
   p[4, 5, 6, 7], -(p[1, 3, 7, 8]*p[1, 4, 5, 6]*p[2, 3, 4, 5]) + 
  p[1, 3, 5, 8]*p[1, 4, 5, 6]*p[2, 3, 4, 7] - p[1, 2, 3, 4]*p[1, 3, 5, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 7, 8]*p[1, 3, 6, 7]*p[2, 3, 4, 5]) + 
  p[1, 2, 5, 8]*p[1, 3, 6, 7]*p[2, 3, 4, 7] - p[1, 2, 3, 8]*p[1, 5, 6, 7]*
   p[2, 3, 4, 7], -(p[1, 6, 7, 8]*p[2, 3, 5, 8]*p[3, 4, 5, 6]) + 
  p[1, 3, 5, 8]*p[2, 4, 5, 6]*p[3, 6, 7, 8] - p[1, 2, 5, 8]*p[3, 4, 5, 6]*
   p[3, 6, 7, 8], -(p[1, 2, 7, 8]*p[1, 4, 6, 7]*p[2, 3, 4, 5]) - 
  p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[2, 3, 4, 7] + p[1, 2, 6, 8]*p[1, 4, 5, 7]*
   p[2, 3, 4, 7], p[1, 2, 5, 8]*p[2, 3, 5, 7]*p[4, 6, 7, 8] - 
  p[1, 2, 5, 8]*p[2, 3, 4, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 4, 5, 7]*
   p[5, 6, 7, 8], -(p[1, 2, 3, 8]*p[1, 4, 5, 6]*p[2, 3, 7, 8]) + 
  p[1, 2, 3, 6]*p[1, 4, 5, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 5]*p[1, 2, 3, 8]*
   p[4, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - p[1, 2, 6, 8]*p[2, 3, 4, 5]*
   p[3, 4, 5, 7] + p[1, 2, 4, 5]*p[2, 3, 6, 7]*p[3, 4, 5, 8] - 
  p[1, 2, 4, 5]*p[2, 3, 4, 5]*p[3, 6, 7, 8], 
 -(p[1, 5, 6, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 7]) + 
  p[1, 4, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 6, 7] - p[1, 3, 7, 8]*p[1, 6, 7, 8]*
   p[2, 4, 5, 6] + p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[3, 4, 5, 6], 
 p[1, 3, 5, 8]*p[1, 3, 6, 7]*p[2, 4, 5, 7] - p[1, 2, 6, 7]*p[1, 3, 5, 8]*
   p[3, 4, 5, 7] - p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[3, 4, 5, 7], 
 p[1, 4, 5, 8]*p[2, 5, 6, 7]*p[3, 4, 6, 7] - p[1, 5, 6, 7]*p[2, 3, 4, 8]*
   p[4, 5, 6, 7] - p[1, 2, 5, 8]*p[3, 4, 6, 7]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 4]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 5, 8]*p[2, 4, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[2, 4, 7, 8]*p[3, 4, 5, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
   p[4, 5, 6, 8], p[1, 2, 3, 6]*p[2, 5, 6, 8]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[2, 5, 6, 8]*p[3, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 6]*
   p[5, 6, 7, 8], -(p[1, 3, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) + 
  p[1, 3, 5, 8]*p[1, 4, 5, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 4, 5, 8]*
   p[3, 5, 6, 7], -(p[1, 5, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 6, 7]) + 
  p[1, 4, 5, 8]*p[2, 3, 5, 7]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 5, 7]*
   p[4, 5, 6, 7], -(p[1, 3, 6, 7]*p[1, 4, 7, 8]*p[2, 3, 4, 5]) + 
  p[1, 3, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 4, 7] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*
   p[3, 4, 5, 7], -(p[1, 2, 6, 8]*p[3, 4, 5, 6]*p[3, 4, 7, 8]) + 
  p[1, 2, 5, 6]*p[3, 4, 6, 8]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[3, 4, 6, 8]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[2, 4, 5, 6]*p[3, 4, 7, 8]) + 
  p[1, 2, 5, 6]*p[2, 4, 7, 8]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[2, 4, 7, 8]*
   p[5, 6, 7, 8], -(p[1, 2, 3, 8]*p[2, 4, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 3, 6]*p[2, 4, 7, 8]*p[3, 4, 5, 8] - p[1, 2, 3, 4]*p[2, 6, 7, 8]*
   p[3, 4, 5, 8], -(p[1, 6, 7, 8]*p[2, 3, 5, 7]*p[3, 4, 5, 8]) + 
  p[1, 4, 5, 8]*p[2, 3, 5, 7]*p[3, 6, 7, 8] - p[1, 3, 7, 8]*p[2, 3, 4, 5]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[2, 5, 6, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[2, 5, 6, 8]*p[3, 4, 7, 8] - p[1, 2, 5, 6]*p[2, 3, 4, 8]*
   p[5, 6, 7, 8], p[1, 4, 7, 8]*p[2, 5, 6, 7]*p[3, 4, 6, 8] - 
  p[1, 2, 7, 8]*p[3, 4, 6, 8]*p[4, 5, 6, 7] - p[1, 4, 7, 8]*p[2, 3, 4, 6]*
   p[5, 6, 7, 8], -(p[1, 5, 6, 8]*p[2, 3, 4, 6]*p[2, 4, 7, 8]) + 
  p[1, 3, 4, 6]*p[2, 4, 7, 8]*p[2, 5, 6, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 6]*
   p[4, 5, 6, 8], -(p[1, 2, 7, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 5]*
    p[3, 4, 6, 7]) + p[1, 2, 4, 5]*p[1, 5, 6, 7]*p[2, 3, 7, 8]*
   p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 5, 6, 7]*p[2, 3, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 4, 5]*p[1, 3, 7, 8]*p[1, 6, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 8]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 3, 7, 8]*p[1, 5, 6, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 3, 7, 8]*p[1, 5, 6, 8]*p[4, 5, 6, 7], 
 p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 4, 5, 6]*p[3, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[2, 6, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 5, 6]*p[1, 6, 7, 8]*p[2, 4, 5, 6]*p[3, 4, 7, 8] + 
  p[1, 2, 5, 6]*p[1, 4, 5, 6]*p[2, 6, 7, 8]*p[3, 4, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 4, 5, 6]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
  p[1, 2, 4, 6]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8], 
 -(p[1, 2, 6, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 3, 8]*p[1, 2, 6, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6]*p[4, 5, 6, 8], 
 -(p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 5]) + 
  p[1, 2, 3, 4]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[1, 4, 5, 7]*p[2, 3, 5, 6] - 
  p[1, 2, 3, 4]*p[1, 4, 5, 7]*p[1, 6, 7, 8]*p[2, 3, 5, 6] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[1, 4, 5, 7]*p[3, 4, 5, 6], 
 -(p[1, 2, 4, 8]*p[1, 2, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 4, 5, 6]*p[4, 5, 6, 7] + 
  p[1, 2, 4, 8]*p[1, 2, 6, 7]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[2, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 4, 8]*p[1, 2, 6, 7]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 -(p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - 
  p[1, 2, 3, 8]*p[1, 4, 5, 7]*p[1, 5, 6, 7]*p[2, 3, 6, 8] + 
  p[1, 2, 3, 7]*p[1, 4, 5, 8]*p[1, 5, 6, 7]*p[2, 3, 6, 8] + 
  p[1, 2, 3, 6]*p[1, 2, 3, 8]*p[1, 4, 5, 7]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 4, 5, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 3, 8]*p[1, 4, 5, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - 
  p[1, 2, 3, 5]*p[1, 4, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5] + 
  p[1, 2, 3, 4]*p[1, 5, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5] + 
  p[1, 2, 3, 5]*p[1, 4, 5, 8]*p[1, 4, 7, 8]*p[2, 3, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 4, 5, 8]*p[1, 5, 7, 8]*p[2, 3, 6, 7] - 
  p[1, 2, 3, 5]*p[1, 2, 3, 8]*p[1, 4, 7, 8]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[1, 5, 7, 8]*p[4, 5, 6, 7], 
 p[1, 2, 3, 5]*p[1, 4, 5, 8]*p[2, 4, 6, 7]*p[3, 5, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 4, 5, 8]*p[2, 5, 6, 7]*p[3, 5, 6, 7] - 
  p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 5]*p[1, 3, 5, 8]*p[2, 4, 6, 7]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 3, 5, 8]*p[2, 5, 6, 7]*p[4, 5, 6, 7], 
 p[1, 2, 3, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 3, 7]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[3, 4, 5, 6] - 
  p[1, 2, 3, 6]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 7] + 
  p[1, 2, 3, 6]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[3, 4, 5, 7] - 
  p[1, 2, 3, 8]*p[1, 3, 6, 7]*p[2, 3, 4, 5]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 7]*p[1, 2, 3, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 6]*p[1, 2, 3, 8]*p[3, 4, 5, 7]*p[4, 5, 6, 7], 
 p[1, 2, 5, 6]*p[2, 3, 4, 6]*p[3, 5, 7, 8]*p[4, 6, 7, 8] - 
  p[1, 2, 5, 6]*p[2, 3, 4, 5]*p[3, 6, 7, 8]*p[4, 6, 7, 8] - 
  p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[3, 4, 5, 6]*p[5, 6, 7, 8] - 
  p[1, 2, 4, 6]*p[2, 3, 4, 6]*p[3, 5, 7, 8]*p[5, 6, 7, 8] + 
  p[1, 2, 4, 6]*p[2, 3, 4, 5]*p[3, 6, 7, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 5, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 6, 7]*p[1, 3, 5, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 5, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 p[1, 2, 5, 8]*p[1, 2, 7, 8]*p[3, 4, 6, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 5, 8]*p[1, 2, 6, 8]*p[3, 4, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 5, 7]*p[1, 2, 7, 8]*p[3, 4, 6, 8]*p[4, 5, 6, 8] + 
  p[1, 2, 5, 7]*p[1, 2, 6, 8]*p[3, 4, 7, 8]*p[4, 5, 6, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[4, 5, 6, 8]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 5, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 4, 5]*p[1, 5, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 7] + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[3, 4, 5, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 3, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 5, 6, 7] - 
  p[1, 2, 3, 5]*p[1, 2, 3, 8]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[3, 5, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 4, 8]*p[1, 3, 5, 6]*p[2, 4, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 3, 8]*p[1, 4, 5, 6]*p[2, 4, 7, 8]*p[3, 4, 5, 6] + 
  p[1, 2, 4, 8]*p[1, 3, 5, 6]*p[2, 4, 5, 6]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 4, 5, 6]*p[2, 4, 5, 6]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 4, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8], 
 -(p[1, 3, 4, 8]*p[1, 3, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 3, 8]*p[1, 3, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
  p[1, 3, 4, 8]*p[1, 3, 6, 7]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 3, 6, 7]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 3, 4, 8]*p[1, 3, 6, 7]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 -(p[1, 3, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 5, 6, 7]) + 
  p[1, 3, 7, 8]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
  p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7] - 
  p[1, 2, 7, 8]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[3, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 7]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 3, 7, 8]*p[2, 5, 6, 7]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[3, 5, 6, 7]*p[4, 5, 6, 7], 
 p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 6, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 4, 5]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 5, 6, 8]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[2, 3, 7, 8]*p[2, 5, 6, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[2, 3, 7, 8]*p[2, 5, 6, 8]*p[4, 5, 6, 7], 
 -(p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 8]) + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 8] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[3, 4, 6, 8]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[4, 5, 6, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 7]*p[4, 5, 6, 7]) + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[3, 4, 5, 7]*p[4, 5, 6, 7] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 7]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 5, 7]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 7]*p[4, 5, 7, 8], 
 -(p[1, 2, 5, 6]*p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]) + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 5, 6, 8] + 
  p[1, 2, 5, 6]*p[1, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 3, 4, 7]*p[2, 5, 6, 8]*p[2, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 6], 
 -(p[1, 3, 6, 7]*p[1, 3, 7, 8]*p[2, 3, 4, 5]*p[2, 4, 5, 8]) + 
  p[1, 3, 4, 5]*p[1, 3, 7, 8]*p[2, 3, 6, 7]*p[2, 4, 5, 8] + 
  p[1, 2, 7, 8]*p[1, 3, 6, 7]*p[2, 3, 4, 5]*p[3, 4, 5, 8] - 
  p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[2, 3, 6, 7]*p[3, 4, 5, 8] - 
  p[1, 2, 3, 8]*p[1, 3, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7], 
 -(p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 8]) + 
  p[1, 4, 5, 8]*p[1, 5, 6, 7]*p[2, 3, 6, 7]*p[3, 4, 5, 8] - 
  p[1, 3, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[3, 4, 5, 8]*p[4, 5, 6, 7] + 
  p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] - 
  p[1, 3, 4, 5]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 8]*p[1, 3, 4, 5]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 6]*p[3, 4, 5, 6] - 
  p[1, 2, 4, 6]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 6]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 6]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 6]*p[3, 4, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[2, 4, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 4, 7, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 8]*p[2, 4, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 4, 5]*p[1, 2, 4, 8]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 4, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 p[1, 2, 6, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 5, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[3, 4, 5, 6] - 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[2, 5, 6, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 5, 6]*p[1, 2, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 7, 8] + 
  p[1, 2, 5, 6]*p[1, 2, 5, 8]*p[2, 3, 4, 6]*p[3, 4, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 6, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 5, 8]*p[2, 3, 4, 6]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 4, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[4, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 6, 7, 8], 
 -(p[1, 2, 4, 8]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[3, 6, 7, 8]) + 
  p[1, 2, 4, 8]*p[1, 2, 5, 6]*p[3, 4, 7, 8]*p[3, 6, 7, 8] + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 5, 6]*p[3, 4, 7, 8]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 6, 8]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 4, 8]*p[3, 6, 7, 8]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[4, 6, 7, 8]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 5, 6]*p[2, 3, 4, 8]*p[3, 4, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[3, 4, 5, 6]*p[4, 5, 6, 8] + 
  p[1, 2, 5, 6]*p[2, 3, 4, 7]*p[3, 4, 7, 8]*p[4, 5, 6, 8] - 
  p[1, 2, 3, 4]*p[2, 4, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[2, 3, 4, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[2, 3, 4, 7]*p[4, 5, 6, 8]*p[5, 6, 7, 8], 
 p[1, 4, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 7]*p[3, 4, 5, 6] - 
  p[1, 4, 7, 8]*p[1, 5, 7, 8]*p[2, 3, 6, 7]*p[3, 4, 5, 6] - 
  p[1, 4, 6, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 7]*p[3, 4, 5, 7] + 
  p[1, 4, 6, 8]*p[1, 5, 7, 8]*p[2, 3, 6, 7]*p[3, 4, 5, 7] - 
  p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[3, 4, 5, 7]*p[4, 5, 6, 7], 
 -(p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8]) + 
  p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8] + 
  p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[5, 6, 7, 8] - 
  p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[2, 6, 7, 8]*p[5, 6, 7, 8], 
 p[1, 2, 3, 5]*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 3, 5]*p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7] + 
  p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 5, 6, 7] - 
  p[1, 2, 3, 5]*p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[3, 5, 6, 7]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[1, 5, 6, 7]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 5, 6, 7]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 7]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 5, 6, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 3, 6, 7]*p[1, 4, 5, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 5]*p[2, 3, 7, 8]) + 
  p[1, 3, 4, 5]*p[1, 4, 5, 8]*p[1, 5, 6, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[2, 3, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 5]*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[3, 4, 5, 7]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 7]*p[1, 3, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 7]*p[1, 2, 3, 8]*p[1, 3, 4, 5]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[2, 3, 4, 6]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[2, 3, 5, 6]*p[4, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 5, 6]*p[4, 6, 7, 8] + 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[2, 3, 4, 5]*p[3, 4, 5, 6]*p[4, 6, 7, 8], 
 -(p[1, 2, 4, 8]*p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 4, 5, 6]*p[4, 5, 6, 7] + 
  p[1, 2, 4, 8]*p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 4, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 4, 5, 6]*p[4, 5, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 4, 8]*p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 4, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 5, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6]*p[3, 4, 6, 7] - 
  p[1, 2, 4, 5]*p[1, 5, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]*p[3, 4, 6, 7] - 
  p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 7]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 7]*p[3, 4, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 5, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 7]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[3, 4, 5, 7]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[3, 4, 5, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 4, 5]*p[1, 3, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 3, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 3, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[3, 4, 6, 7]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[1, 3, 7, 8]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[1, 3, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 6, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]*p[4, 5, 7, 8]) + 
  p[1, 2, 3, 8]*p[1, 2, 6, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7]*p[4, 5, 7, 8] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 8]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 8]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6]*p[4, 5, 6, 8]*p[4, 5, 7, 8] + 
  p[1, 2, 6, 8]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7]*p[5, 6, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 8]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 8]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[2, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8] + 
  p[1, 2, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[5, 6, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[2, 6, 7, 8]*p[5, 6, 7, 8], 
 p[1, 2, 6, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 5, 6]*p[1, 2, 6, 8]*p[2, 3, 4, 8]*p[3, 4, 7, 8]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 2, 6, 8]*p[2, 5, 6, 8]*p[3, 4, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 8] + 
  p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[2, 3, 4, 8]*p[3, 4, 7, 8]*p[4, 5, 6, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 6, 7]*p[2, 5, 6, 8]*p[3, 4, 7, 8]*p[4, 5, 6, 8] - 
  p[1, 2, 4, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[3, 4, 5, 6]*p[5, 6, 7, 8]};

OctagonAlphabet[3] = {-(p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 8]) + 
  p[1, 2, 5, 8]*p[2, 3, 4, 6]*p[3, 5, 7, 8] - p[1, 2, 5, 8]*p[2, 3, 4, 5]*
   p[3, 6, 7, 8], -(p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[3, 5, 7, 8]) + 
  p[1, 2, 5, 6]*p[3, 4, 7, 8]*p[3, 5, 7, 8] - p[1, 2, 3, 5]*p[3, 4, 7, 8]*
   p[5, 6, 7, 8], -(p[1, 2, 3, 8]*p[2, 4, 6, 7]*p[3, 4, 5, 6]) + 
  p[1, 2, 3, 6]*p[2, 4, 6, 7]*p[3, 4, 5, 8] - p[1, 2, 3, 6]*p[2, 3, 4, 5]*
   p[4, 6, 7, 8], p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 4, 5]*p[3, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 8]*
   p[4, 5, 6, 7] - p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[4, 5, 6, 8], 
 -(p[1, 2, 3, 8]*p[1, 4, 7, 8]*p[2, 4, 5, 6]) + 
  p[1, 2, 3, 6]*p[1, 4, 7, 8]*p[2, 4, 5, 8] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*
   p[2, 4, 5, 8], p[1, 2, 4, 8]*p[1, 3, 5, 6]*p[3, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 4, 5, 6]*p[3, 6, 7, 8] - p[1, 2, 3, 8]*p[1, 3, 4, 6]*
   p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[3, 6, 7, 8]) + 
  p[1, 2, 5, 8]*p[1, 3, 4, 7]*p[3, 6, 7, 8] - p[1, 2, 3, 8]*p[1, 3, 4, 7]*
   p[5, 6, 7, 8], -(p[1, 2, 5, 8]*p[2, 3, 4, 7]*p[4, 5, 6, 7]) - 
  p[1, 2, 3, 4]*p[2, 5, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 5, 7]*p[2, 3, 4, 7]*
   p[4, 5, 6, 8], -(p[1, 5, 7, 8]*p[2, 3, 4, 7]*p[3, 4, 5, 6]) + 
  p[1, 4, 5, 6]*p[2, 3, 4, 7]*p[3, 5, 7, 8] - p[1, 2, 3, 4]*p[3, 5, 7, 8]*
   p[4, 5, 6, 7], p[1, 5, 6, 8]*p[2, 5, 6, 7]*p[3, 4, 7, 8] - 
  p[1, 5, 6, 8]*p[2, 3, 4, 7]*p[5, 6, 7, 8] - p[1, 2, 4, 8]*p[3, 5, 6, 7]*
   p[5, 6, 7, 8] + p[1, 2, 3, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - p[1, 3, 4, 5]*p[2, 6, 7, 8]*
   p[3, 4, 5, 6] - p[1, 2, 5, 8]*p[3, 4, 5, 6]*p[3, 4, 6, 7] + 
  p[1, 2, 5, 6]*p[3, 4, 5, 8]*p[3, 4, 6, 7], 
 -(p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 6]) + 
  p[1, 4, 6, 8]*p[2, 3, 6, 7]*p[3, 4, 5, 8] - p[1, 4, 6, 8]*p[2, 3, 4, 5]*
   p[3, 6, 7, 8], -(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 4, 5, 8]) + 
  p[1, 4, 7, 8]*p[2, 3, 6, 7]*p[2, 4, 5, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
   p[4, 6, 7, 8], p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[2, 4, 5, 8] - 
  p[1, 4, 5, 8]*p[2, 3, 4, 5]*p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 4, 5, 8]*
   p[4, 5, 6, 7], p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5] - 
  p[1, 2, 7, 8]*p[1, 5, 7, 8]*p[2, 3, 4, 6] - p[1, 2, 7, 8]*p[1, 4, 5, 6]*
   p[2, 3, 7, 8] + p[1, 2, 5, 6]*p[1, 4, 7, 8]*p[2, 3, 7, 8], 
 -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 6, 8]) + 
  p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[2, 3, 6, 8] - p[1, 2, 3, 8]*p[2, 3, 6, 7]*
   p[4, 5, 6, 8], -(p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[2, 3, 4, 7]) + 
  p[1, 3, 4, 7]*p[1, 4, 5, 6]*p[2, 6, 7, 8] - p[1, 2, 4, 7]*p[1, 6, 7, 8]*
   p[3, 4, 5, 6], -(p[1, 2, 3, 8]*p[1, 5, 7, 8]*p[3, 4, 5, 6]) - 
  p[1, 2, 7, 8]*p[1, 3, 5, 6]*p[3, 4, 5, 8] + p[1, 2, 5, 8]*p[1, 3, 5, 6]*
   p[3, 4, 7, 8], p[1, 2, 5, 6]*p[2, 3, 4, 7]*p[3, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[2, 5, 6, 7]*p[3, 5, 7, 8] - p[1, 2, 3, 7]*p[2, 3, 4, 5]*
   p[5, 6, 7, 8], p[1, 5, 6, 7]*p[2, 3, 6, 8]*p[3, 4, 5, 8] - 
  p[1, 3, 6, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] - p[1, 2, 3, 6]*p[3, 4, 5, 8]*
   p[5, 6, 7, 8], p[1, 4, 6, 8]*p[2, 5, 6, 7]*p[3, 4, 5, 8] - 
  p[1, 2, 6, 8]*p[3, 4, 5, 8]*p[4, 5, 6, 7] - p[1, 4, 6, 8]*p[2, 3, 4, 5]*
   p[5, 6, 7, 8], -(p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[2, 5, 6, 7]) + 
  p[1, 4, 7, 8]*p[2, 3, 6, 8]*p[2, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 6, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 3, 8]*p[1, 4, 6, 7]*p[3, 4, 5, 6]) - 
  p[1, 2, 3, 6]*p[1, 4, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 4, 6, 8]*
   p[3, 4, 5, 7], p[1, 3, 7, 8]*p[2, 4, 5, 8]*p[2, 5, 6, 7] - 
  p[1, 2, 7, 8]*p[2, 5, 6, 7]*p[3, 4, 5, 8] - p[1, 2, 7, 8]*p[2, 3, 5, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 4, 5, 7]) + 
  p[1, 2, 3, 5]*p[1, 4, 7, 8]*p[2, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 4, 7, 8]*
   p[2, 5, 6, 7], -(p[1, 2, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 8]) + 
  p[1, 2, 6, 7]*p[1, 4, 5, 8]*p[3, 6, 7, 8] - p[1, 2, 3, 5]*p[1, 6, 7, 8]*
   p[4, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[5, 6, 7, 8], 
 -(p[1, 3, 7, 8]*p[2, 4, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + p[1, 4, 5, 6]*p[2, 3, 6, 7]*
   p[4, 5, 7, 8] - p[1, 2, 3, 6]*p[4, 5, 6, 7]*p[4, 5, 7, 8], 
 p[1, 2, 5, 8]*p[1, 3, 4, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 3, 4, 8]*
   p[2, 5, 6, 7] + p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 8]*p[3, 4, 5, 7], 
 -(p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[2, 4, 5, 6]) - 
  p[1, 4, 6, 8]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[1, 4, 6, 8]*p[2, 3, 6, 8]*
   p[2, 4, 5, 7], -(p[1, 5, 6, 7]*p[2, 3, 4, 5]*p[2, 3, 4, 8]) - 
  p[1, 4, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 5, 6] + p[1, 4, 5, 8]*p[2, 3, 4, 7]*
   p[2, 3, 5, 6] + p[1, 2, 3, 4]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 -(p[1, 2, 5, 7]*p[1, 4, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 7]*p[1, 4, 5, 6]*p[3, 4, 7, 8] - p[1, 2, 7, 8]*p[1, 3, 4, 5]*
   p[4, 5, 6, 7], -(p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[3, 5, 6, 7]) + 
  p[1, 2, 5, 6]*p[1, 3, 4, 7]*p[3, 6, 7, 8] - p[1, 2, 3, 6]*p[1, 3, 4, 7]*
   p[5, 6, 7, 8], -(p[1, 4, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 6]) + 
  p[1, 4, 5, 8]*p[1, 4, 6, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 4, 6, 8]*
   p[4, 5, 6, 7], -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 4, 6, 7]) + 
  p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[2, 4, 6, 7] - p[1, 2, 4, 8]*p[2, 3, 6, 7]*
   p[4, 5, 6, 7], p[1, 4, 5, 8]*p[2, 3, 6, 8]*p[2, 5, 6, 7] - 
  p[1, 2, 5, 8]*p[2, 3, 6, 8]*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 4, 5, 6]*
   p[5, 6, 7, 8], -(p[1, 2, 5, 6]*p[1, 3, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[1, 3, 5, 6]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 3, 5, 6]*
   p[5, 6, 7, 8], -(p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[3, 4, 5, 7]) + 
  p[1, 2, 5, 6]*p[1, 2, 5, 7]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 2, 5, 7]*
   p[5, 6, 7, 8], -(p[1, 2, 5, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 7]*p[1, 4, 5, 6]*p[3, 6, 7, 8] - p[1, 2, 3, 7]*p[1, 4, 5, 6]*
   p[5, 6, 7, 8], -(p[1, 2, 3, 8]*p[1, 4, 5, 6]*p[2, 4, 6, 7]) + 
  p[1, 2, 3, 6]*p[1, 4, 5, 8]*p[2, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 2, 6, 8]*
   p[4, 5, 6, 7], -(p[1, 2, 7, 8]*p[1, 3, 4, 7]*p[3, 4, 5, 6]) + 
  p[1, 2, 5, 6]*p[1, 3, 4, 7]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 5, 6, 7]*
   p[3, 4, 7, 8], -(p[1, 2, 7, 8]*p[1, 3, 5, 6]*p[2, 3, 4, 5]) + 
  p[1, 2, 5, 8]*p[1, 3, 5, 6]*p[2, 3, 4, 7] - p[1, 2, 3, 4]*p[1, 2, 5, 8]*
   p[3, 5, 6, 7], -(p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[3, 5, 6, 7]) - 
  p[1, 2, 5, 7]*p[1, 3, 4, 8]*p[3, 5, 6, 7] + p[1, 2, 5, 7]*p[1, 3, 4, 7]*
   p[3, 5, 6, 8], -(p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
    p[4, 5, 6, 7]) + p[1, 2, 6, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
   p[4, 5, 7, 8] - p[1, 2, 3, 4]*p[2, 3, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 7]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[2, 3, 4, 5]*p[2, 6, 7, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 8]) + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 8] + 
  p[1, 2, 6, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 8]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[3, 4, 5, 7] - 
  p[1, 2, 3, 7]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[3, 4, 5, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 5, 6]*p[3, 4, 5, 7]*p[3, 4, 7, 8] + 
  p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[3, 4, 5, 8]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[3, 5, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[3, 4, 5, 7]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[3, 4, 5, 8]*p[5, 6, 7, 8], 
 p[1, 3, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 3, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7] + 
  p[1, 3, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 3, 4, 5]*p[3, 4, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[2, 4, 5, 8]*p[3, 4, 5, 6]) + 
  p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[2, 4, 5, 8]*p[3, 4, 6, 7] - 
  p[1, 5, 6, 8]*p[2, 3, 4, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[2, 4, 5, 8]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 8]*p[2, 3, 4, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 7] - 
  p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 7] - 
  p[1, 2, 7, 8]*p[1, 5, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 5, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 5, 7, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 7], 
 -(p[1, 3, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[2, 4, 5, 8]) + 
  p[1, 3, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 4, 8]*p[2, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 4, 5, 8]*p[3, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 4, 5, 8]*p[2, 6, 7, 8]*p[3, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[4, 5, 6, 7], 
 -(p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 4, 5, 8]*p[4, 5, 6, 7]) - 
  p[1, 2, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 6, 7, 8] + 
  p[1, 2, 5, 8]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 5, 8]*p[4, 5, 6, 7]*p[4, 6, 7, 8] + 
  p[1, 2, 4, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] - 
  p[1, 2, 4, 8]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 8]*p[1, 2, 4, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 4, 6, 8]*p[2, 3, 4, 5]*p[2, 3, 5, 7]*p[4, 6, 7, 8]) + 
  p[1, 4, 5, 8]*p[2, 3, 4, 6]*p[2, 3, 5, 7]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7]*p[4, 6, 7, 8] + 
  p[1, 4, 6, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[5, 6, 7, 8] - 
  p[1, 4, 5, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[5, 6, 7, 8], 
 p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 6, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 4, 5, 6]*p[3, 6, 7, 8] + 
  p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[3, 6, 7, 8] - 
  p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 6, 8]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[2, 4, 5, 6]*p[3, 6, 7, 8]*p[4, 5, 6, 7], 
 -(p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[3, 5, 6, 7]) + 
  p[1, 2, 3, 5]*p[1, 2, 4, 6]*p[3, 4, 7, 8]*p[3, 5, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 2, 4, 6]*p[3, 5, 6, 7]*p[3, 5, 7, 8] - 
  p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[3, 4, 7, 8]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[3, 5, 7, 8]*p[4, 5, 6, 7], 
 -(p[1, 2, 7, 8]*p[1, 4, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7]) + 
  p[1, 2, 4, 5]*p[1, 4, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 4, 6, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[3, 4, 6, 7]*p[4, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[4, 5, 6, 7]*p[4, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 3, 5, 6]*p[1, 4, 7, 8]*p[2, 3, 4, 5] - 
  p[1, 2, 5, 6]*p[1, 3, 7, 8]*p[1, 4, 7, 8]*p[2, 3, 4, 5] - 
  p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 3, 5, 6]*p[2, 4, 7, 8] + 
  p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 3, 7, 8]*p[2, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 4, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 4, 8]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 4, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6]*p[4, 5, 7, 8], 
 p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6]*p[4, 6, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 6]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 6]*p[5, 6, 7, 8], 
 p[1, 2, 5, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[3, 4, 5, 8] - 
  p[1, 2, 5, 6]*p[1, 6, 7, 8]*p[3, 4, 5, 7]*p[3, 4, 5, 8] - 
  p[1, 2, 5, 7]*p[1, 5, 7, 8]*p[3, 4, 5, 6]*p[3, 4, 6, 8] + 
  p[1, 2, 5, 6]*p[1, 5, 7, 8]*p[3, 4, 5, 7]*p[3, 4, 6, 8] - 
  p[1, 2, 3, 4]*p[1, 5, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8], 
 p[1, 2, 6, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 6, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 6, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 6, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 8]*p[2, 3, 6, 8]*p[4, 5, 6, 7], 
 p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6] - 
  p[1, 2, 6, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7] - 
  p[1, 2, 7, 8]*p[1, 4, 5, 8]*p[2, 3, 4, 6]*p[2, 3, 6, 7] + 
  p[1, 2, 6, 8]*p[1, 4, 5, 8]*p[2, 3, 4, 7]*p[2, 3, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 4, 6, 7] + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 8]*p[2, 3, 4, 7]*p[4, 5, 6, 7], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 7]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 3, 7]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 7]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 7]*p[1, 2, 6, 7]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 7]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[1, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[1, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 3, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 3, 4, 8]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 4, 5, 6] - 
  p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[2, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[2, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[2, 4, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[2, 4, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[2, 5, 6, 7]*p[3, 4, 7, 8]) + 
  p[1, 2, 3, 7]*p[1, 5, 6, 7]*p[2, 5, 6, 8]*p[3, 4, 7, 8] + 
  p[1, 2, 3, 8]*p[1, 3, 4, 7]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 7]*p[1, 3, 4, 7]*p[2, 5, 6, 8]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 7]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8], 
 -(p[1, 2, 6, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7]) + 
  p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[2, 3, 6, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 6, 8]*p[1, 4, 5, 7]*p[2, 3, 6, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[2, 3, 6, 7]*p[4, 5, 6, 8] + 
  p[1, 2, 6, 8]*p[1, 4, 5, 7]*p[2, 3, 6, 7]*p[4, 5, 6, 8], 
 -(p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]) + 
  p[1, 4, 5, 6]*p[1, 4, 5, 8]*p[2, 3, 4, 8]*p[2, 3, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 4, 6, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 4, 5, 6]*p[2, 3, 4, 8]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 8] - 
  p[1, 2, 3, 4]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[4, 5, 6, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[4, 5, 6, 7]*p[4, 5, 6, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[3, 5, 6, 7]) + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[3, 5, 6, 7] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[3, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[3, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6]*p[3, 5, 7, 8], 
 p[1, 2, 5, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 5, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 5, 7]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 5, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 5, 7, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 4, 7, 8]*p[3, 4, 5, 6]*p[3, 5, 6, 7]) + 
  p[1, 2, 5, 6]*p[1, 4, 7, 8]*p[3, 4, 7, 8]*p[3, 5, 6, 7] + 
  p[1, 2, 7, 8]*p[1, 3, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 5, 6]*p[1, 3, 7, 8]*p[3, 4, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 7, 8]*p[1, 3, 4, 7]*p[3, 4, 5, 6]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 4, 7, 8]*p[3, 5, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 3, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7]) + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 5, 6, 7] - 
  p[1, 2, 3, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[3, 5, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 5]*p[1, 2, 3, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 3, 6]*p[1, 2, 7, 8]*p[1, 5, 7, 8]*p[3, 4, 5, 6]) + 
  p[1, 2, 3, 5]*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
  p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 5, 7, 8]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 6, 7, 8]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[1, 3, 5, 6]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 5, 7, 8]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[2, 5, 6, 7]*p[3, 4, 5, 6] - 
  p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[2, 3, 4, 5]*p[3, 4, 7, 8] + 
  p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[2, 5, 6, 7]*p[3, 4, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 5, 6, 7]*p[2, 3, 4, 5]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 3, 4, 5]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 5, 7]*p[3, 4, 5, 6]*p[5, 6, 7, 8], 
 -(p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 4, 5, 6]) + 
  p[1, 2, 4, 8]*p[1, 3, 5, 8]*p[2, 3, 6, 7]*p[2, 4, 5, 6] - 
  p[1, 2, 3, 8]*p[1, 3, 5, 8]*p[2, 4, 5, 6]*p[2, 4, 6, 7] - 
  p[1, 2, 4, 8]*p[1, 2, 5, 8]*p[2, 3, 6, 7]*p[3, 4, 5, 6] + 
  p[1, 2, 3, 8]*p[1, 2, 5, 8]*p[2, 4, 6, 7]*p[3, 4, 5, 6], 
 -(p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 6]) - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[1, 5, 6, 7]*p[3, 4, 6, 7] + 
  p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[3, 4, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 5, 6, 8]*p[4, 5, 6, 7], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]*p[4, 6, 7, 8]) + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7]*p[4, 6, 7, 8] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8]*p[4, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6]*p[4, 5, 7, 8]*p[4, 6, 7, 8] + 
  p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 4, 6]*p[4, 5, 6, 7]*p[5, 6, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 6]*p[4, 5, 7, 8]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 6]*p[4, 5, 7, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[2, 3, 4, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[2, 6, 7, 8]*p[5, 6, 7, 8], 
 -(p[1, 2, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 4, 8]*p[2, 3, 6, 8]*p[4, 5, 6, 7]) + 
  p[1, 2, 3, 4]*p[1, 4, 5, 8]*p[2, 3, 6, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[4, 5, 6, 8] + 
  p[1, 2, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[4, 5, 6, 8] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 6, 7, 8]*p[4, 5, 6, 8] - 
  p[1, 2, 3, 4]*p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 8] - 
  p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 4, 5, 6]*p[4, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6]*p[3, 5, 6, 7] - 
  p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]*p[3, 5, 6, 7] - 
  p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7]*p[3, 5, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7]*p[3, 5, 6, 7] + 
  p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[3, 4, 6, 7]*p[3, 5, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 5]*p[1, 2, 3, 8]*p[3, 4, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 7] - 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 7] - 
  p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[1, 5, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[1, 5, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 5, 6, 8]*p[1, 5, 7, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 7] + 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 7]*p[5, 6, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[1, 5, 7, 8]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[1, 5, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 4, 5, 6]*p[4, 5, 6, 7]) + 
  p[1, 2, 4, 8]*p[1, 2, 7, 8]*p[2, 3, 5, 6]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[2, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 4, 8]*p[1, 2, 6, 7]*p[2, 3, 5, 6]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
  p[1, 2, 4, 8]*p[1, 2, 6, 7]*p[2, 3, 4, 5]*p[3, 4, 5, 6]*p[5, 6, 7, 8], 
 -(p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 8]) + 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 8] + 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 8] + 
  p[1, 2, 6, 7]*p[1, 2, 6, 8]*p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 6, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[1, 2, 6, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - 
  p[1, 2, 6, 7]*p[1, 2, 6, 8]*p[1, 3, 4, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 6, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8], 
 p[1, 2, 4, 5]*p[1, 3, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 4, 5]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 4, 5]*p[1, 3, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7] + 
  p[1, 2, 4, 5]*p[1, 3, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 3, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 3, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[1, 3, 4, 5]*p[3, 4, 6, 7]*p[5, 6, 7, 8] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[1, 3, 4, 5]*p[4, 5, 6, 7]*p[5, 6, 7, 8], 
 p[1, 2, 3, 7]*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6] + 
  p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 5]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 7]*p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7] - 
  p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[1, 5, 6, 7]*p[2, 3, 7, 8]*p[3, 4, 6, 7] + 
  p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[3, 4, 6, 7] + 
  p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[2, 3, 7, 8]*p[4, 5, 6, 7] - 
  p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 5, 6, 8]*p[2, 3, 7, 8]*p[4, 5, 6, 7], 
 p[1, 2, 7, 8]*p[1, 3, 7, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 5]*p[3, 4, 5, 6] - 
  p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[2, 3, 7, 8]*p[3, 4, 5, 6] - 
  p[1, 2, 5, 6]*p[1, 3, 7, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 5]*p[3, 4, 7, 8] + 
  p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[2, 3, 7, 8]*p[3, 4, 7, 8] - 
  p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[1, 5, 7, 8]*p[3, 4, 5, 6]*p[3, 5, 6, 7] + 
  p[1, 2, 5, 6]*p[1, 3, 4, 7]*p[1, 3, 7, 8]*p[2, 3, 4, 5]*p[5, 6, 7, 8] - 
  p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 3, 4, 7]*p[2, 3, 7, 8]*p[5, 6, 7, 8]};

OctagonAlphabetIntersection = Union[OctagonAlphabet[0], OctagonAlphabet[1]];
OctagonAlphabetFull = Union[OctagonAlphabetIntersection, OctagonAlphabet[2]];
OctagonAlphabetUnion = Union[OctagonAlphabetFull, OctagonAlphabet[3]];

